Error-Bounded Fixed-Point Design of Super-Sample-Rate IIR Filters for Real-Time Superconducting Qubit Flux Predistortion

Flux-activated two-qubit gates in superconducting processors require correction of line distortion, which otherwise produces residual detuning, conditional-phase error, and leakage. Prior demonstrations of cryoscope-based distortion calibration have generally used commercial solutions that specify the filter models but not their FPGA implementation. These details matter for custom and open-source systems, where the fixed-point coefficient and datapath formats set how accurately the correction is realized, and the IIR feedback loop in its standard form does not meet timing at the required clock rate. We derive the coefficient formats of the correction filters from a step response error tolerance, using bounds on the quantization-induced displacement of the poles and zeros over the physical parameter range of each distortion, and the accumulator format from the smallest input change that must remain resolvable at the output. The same analysis gives the conditions under which quantization preserves filter stability. We implement the resulting FIR/IIR cascade on the QubiC platform at a fabric clock rate of \SI{500}{MHz}, using a super-sample-rate structure with scattered look-ahead pipelining, which removes the feedback recursion from the critical path without changing the target transfer function. A representative cascade for our \SI{1}{GS/s} flux lines, comprising an integrator, a second-order section, and a 20-tap FIR, consumes 88 DSP slices and adds \SI{162}{ns} of latency. We confirm the hardware implementation by correcting characteristic bias-tee distortion, an intermediate step toward full cryoscope-based calibration.

==> anc/sim/README.md <==
# Fixed-point simulation of the correction filters

Checks the step response error claims of the paper's fixed-point design
section: each correction is swept over the parameter ranges of Table I with
its coefficients quantized to the paper's Q formats and run through a
bit-accurate model of the datapath.

```
python sweep.py integrator sos tail fir [--out results.npz]
python plots.py results.npz heatmap.png [osc_error.dat]   # sos heat map, pgfplots data
pytest test_transform.py               # transformation and quantizer checks
COMMON_HDL=/path/to/common-hdl pytest hdl_check.py            # model against iir_ssr
```

- `fxp.py`: Q formats, quantization, the datapath models `run` (IIR) and
  `run_fir`, and the IIR in floating point with quantized coefficients,
  `run_float`.
- `filters.py`: the high-pass droop (integrator), exponential tail, and damped
  oscillation (sos) corrections, the scattered look-ahead transformation
  with B' formed from the quantized poles, the step response of the corrected
  line, and the paper's ||E||inf.
- `sweep.py`: parameter grids, the range conditions of Table I, metrics, and
  the command line.

Requires numpy and scipy; the heat map needs matplotlib, the tests pytest,
and the RTL checks cocotb 2 and Verilator.  The sos sweep takes about ten
minutes.

## Datapath model

`run` matches the RTL (`iir_ssr.sv`, `iir_feedback.sv`, `dot_product.sv`,
`round.sv`) at its inputs and outputs, as `hdl_check.py` confirms sample by
sample.  Products are exact and there are three width reductions, each a
convergent (half to even) round followed by saturation: the feedforward sum
into the feedforward word, the feedback sum (feedforward word plus the
feedback products) into the accumulator format, and the accumulator into the
output format.  The feedforward word has the accumulator's fractional bits
and the integer bits of ||A'||inf (`ff` in `Datapath`).  The integrator's feedback sum is saturated but not
rounded.  Pipeline latency is not modeled.

## Conventions

- Steps default to 0.5 of full scale for the sos and tail over 8 tau, and 0.1
  for the integrator over an 8 us pulse, since its output ramps as
  x0 (1 + t / tau); errors are relative to the step.
- The FIR has no step response claim.  Random tap sets within the Q3.20
  range are run on full-scale random input and the peak deviation from the
  exact-coefficient output is reported in output LSBs, over the samples the
  output format can represent.
- A sos point is in range when its poles are a conjugate pair inside the
  unit circle, Q >= 3, the pole angle and the mean of the pole and zero
  angles are more than 1 MHz from a multiple of pi / J, and
  min |B'| >= 2^-11.  Responses are evaluated on a logarithmic frequency
  grid plus the rotations of the pole angles, where the notches of A' are
  too narrow for a grid.


==> anc/sim/filters.py <==
"""The three corrections of the paper, their coefficient transformation, and
the step response error of the corrected line.

Each correction H = 1/G is built from its physical parameters as a numerator
B(z) (including the gain) and the poles of H, together with G(z) itself.
`design` applies the scattered look-ahead transformation with J = dp.J,
quantizes a' first and forms B' = B * Phi_hat_J from the quantized poles, as
in the paper, then quantizes B'.
"""

from dataclasses import dataclass

import numpy as np
from scipy.signal import lfilter

from fxp import Datapath, Q, quantize, run, run_float, to_float

TS = 1e-9  # sample period

# Q formats of the paper's Table I, with the feedforward word given the
# integer bits of ||A'||inf: 2 for the integrator and tail, 4 for the sos.
DROOP = Datapath(x=Q(1, 15), b=Q(2, 25), acc=Q(1, 29), a=None, J=4, ff=Q(2, 29))
TAIL = Datapath(x=Q(1, 15), b=Q(2, 20), acc=Q(1, 22), a=Q(1, 17), J=8, ff=Q(2, 22))
OSC = Datapath(x=Q(1, 15), b=Q(3, 24), acc=Q(1, 26), a=Q(2, 16), J=8, ff=Q(3, 26))
FIR_H, FIR_X, FIR_TAPS = Q(3, 20), Q(1, 15), 20


@dataclass(frozen=True)
class Correction:
    """Numerator B and poles of H = 1/G, and the numerator and denominator of G.

    Polynomials are coefficient arrays in ascending powers of z^-1.
    """

    b: np.ndarray
    poles: np.ndarray
    g_num: np.ndarray
    g_den: np.ndarray


def droop(tau):
    rho = np.exp(-TS / tau)
    return Correction(np.array([1.0, -rho]), np.array([1.0]), np.array([1.0, -1.0]), np.array([1.0, -rho]))


def tail(alpha, tau):
    rho = np.exp(-TS / tau)
    kappa = 1.0 / (1.0 + alpha)
    p1 = (rho + alpha) / (1.0 + alpha)
    return Correction(
        kappa * np.array([1.0, -rho]),
        np.array([p1]),
        np.array([1.0 + alpha, -(rho + alpha)]),
        np.array([1.0, -rho]),
    )


def oscillation(f_osc, tau, alpha_r, phi):
    rho = np.exp(-TS / tau)
    theta = 2.0 * np.pi * TS * f_osc
    c0 = 1.0 + 2.0 * alpha_r * np.cos(phi)
    c1 = -2.0 * (rho * np.cos(theta) + alpha_r * (np.cos(phi) + rho * np.cos(theta - phi)))
    c2 = rho**2 + 2.0 * alpha_r * rho * np.cos(theta - phi)
    g_num = np.array([c0, c1, c2])
    g_den = np.array([1.0, -2.0 * rho * np.cos(theta), rho**2])
    return Correction(g_den / c0, np.roots(g_num), g_num, g_den)


def transformed_feedback(poles, J):
    """a' of A'(z) = prod_i (1 - p_i^J z^-J) = 1 - sum_k a'_k z^-kJ."""
    X = poles**J
    if len(X) == 1:
        return np.array([X[0].real])
    return np.array([(X[0] + X[1]).real, -(X[0] * X[1]).real])


def realized_poles(a_hat, poles, J):
    """Poles p_hat_i of the quantized A', each the J-th root of a root of
    X^Na - a'_1 X^(Na-1) - ... nearest to p_i^J, on the branch nearest p_i."""
    X_hat = np.roots(np.concatenate([[1.0], -a_hat]))
    p_hat = np.empty(len(poles), dtype=complex)
    for i, p in enumerate(poles):
        X = X_hat[np.argmin(np.abs(X_hat - p**J))]
        p_hat[i] = p * (X / p**J) ** (1.0 / J)
    return p_hat


def transformed_feedforward(b, p_hat, J):
    """b' of B'(z) = B(z) Phi_hat_J(z), with Phi_hat_J = prod_i sum_k p_hat_i^k z^-k."""
    phi = np.ones(1, dtype=complex)
    for p in p_hat:
        phi = np.convolve(phi, p ** np.arange(J))
    return np.convolve(b, phi).real


@dataclass(frozen=True)
class Design:
    """Quantized coefficient codes of a correction on a datapath.

    `overflow` marks a coefficient that did not fit its format and `unstable`
    a quantized pole on or outside the unit circle.
    """

    b: np.ndarray
    a: np.ndarray | None
    overflow: bool
    unstable: bool


def design(c, dp, pole_correction=True):
    """Transform and quantize correction `c` for datapath `dp`.

    With `pole_correction`, B' is formed from the quantized poles so that the
    added zeros cancel the realized added poles before b' is rounded.
    """
    if dp.a is None:
        a_int, p_hat, a_over, unstable = None, c.poles, False, False
    else:
        a_int, a_over = quantize(transformed_feedback(c.poles, dp.J), dp.a)
        p_hat = realized_poles(to_float(a_int, dp.a), c.poles, dp.J)
        unstable = bool(np.abs(p_hat).max() >= 1.0)
        if not pole_correction:
            p_hat = c.poles
    b_int, b_over = quantize(transformed_feedforward(c.b, p_hat, dp.J), dp.b)
    return Design(b_int, a_int, bool(np.any(a_over) or np.any(b_over)), unstable)


def _grid(poles, J, f_max, n_freq):
    """Frequencies, as z^-1, at which to evaluate a response up to f_max
    cycles per sample: a logarithmic grid from 1e-9, which resolves the
    integrator's error toward DC, and the J rotations of each pole angle,
    where the notches of A' are too narrow for a grid to resolve.  A pole on
    the unit circle is left out, since its rotations are exact zeros of A'
    and its cancellation is exact."""
    f = np.geomspace(1e-9, f_max, n_freq)
    inside = np.asarray(poles)[np.abs(poles) < 1]
    notches = (np.angle(inside)[:, None] / (2 * np.pi) + np.arange(J)[None, :] / J).ravel() % 1.0
    f = np.concatenate([f, notches[(notches > 0) & (notches <= f_max)]])
    return np.exp(-2j * np.pi * f)


def residual_error(c, dp, d, f_max=0.5, n_freq=16384):
    """The paper's ||E||inf: max of |B_hat' / B' - 1|, the fractional error of
    the transfer function referred to the quantized poles."""
    p_hat = c.poles if d.a is None else realized_poles(to_float(d.a, dp.a), c.poles, dp.J)
    z = _grid(p_hat, dp.J, f_max, n_freq)
    b_prime = transformed_feedforward(c.b, p_hat, dp.J)
    return np.abs(np.polyval(to_float(d.b, dp.b)[::-1], z) / np.polyval(b_prime[::-1], z) - 1.0).max()


def min_abs_b_prime(c, dp, n_freq=4096):
    """min over frequency of |B'(e^{j w})|, at the design poles."""
    b_prime = transformed_feedforward(c.b, c.poles, dp.J)
    return np.abs(np.polyval(b_prime[::-1], _grid(c.poles, dp.J, 0.5, n_freq))).min()


def corrected_steps(cs, dp, ds, x0, n, fixed_point):
    """Step responses of the corrected lines for a step of amplitude `x0`.

    `cs` and `ds` are P corrections and their designs on `dp`; returns a
    (P, n) array and the step value.  `fixed_point` selects the datapath
    model over the floating-point filter with the same quantized
    coefficients.
    """
    x_int, _ = quantize(np.full(n, x0), dp.x)
    b = np.stack([d.b for d in ds])
    a = None if dp.a is None else np.stack([d.a for d in ds])
    if fixed_point:
        y = to_float(run(dp, b, a, x_int), dp.x)
    else:
        y = run_float(dp, b, a, to_float(x_int, dp.x))
    s = np.stack([lfilter(c.g_num, c.g_den, yp) for c, yp in zip(cs, y)])
    return s, to_float(x_int[0], dp.x)


==> anc/sim/fxp.py <==
"""Bit-accurate model of the fixed-point IIR datapath.

The model reproduces the input/output behavior of the super-sampling IIR
(iir_ssr.sv): a full-precision feedforward dot product rounded once into the
accumulator format, M polyphase feedback recurrences with delay J that round
once per output, and a final round to the output format.  Every round is
convergent (half to even) followed by saturation.  Pipeline latency is not
modeled.
"""

from dataclasses import dataclass
from math import ceil, log2

import numpy as np
from scipy.signal import lfilter


@dataclass(frozen=True)
class Q:
    """Q format: `i` integer bits including the sign, `f` fractional bits."""

    i: int
    f: int

    @property
    def width(self):
        return self.i + self.f

    @property
    def max(self):
        return (1 << (self.width - 1)) - 1

    @property
    def min(self):
        return -(1 << (self.width - 1))


@dataclass(frozen=True)
class Datapath:
    """Formats of the datapath and the feedback delay J (samples).

    `a` is None for the high-pass droop correction, whose unity feedback tap
    is not multiplied and whose feedback sum is saturated but not rounded.
    `ff` is the format of the feedforward word handed to the recursion; it
    defaults to the accumulator's and may carry more integer bits.
    """

    x: Q
    b: Q
    acc: Q
    a: Q | None
    J: int
    ff: Q | None = None

    def __post_init__(self):
        if self.ff is None:
            object.__setattr__(self, "ff", self.acc)
        if self.ff.f != self.acc.f:
            raise ValueError("feedforward and accumulator fractional bits must match")


def quantize(x, fmt):
    """Round to nearest, ties to even, in `fmt`.

    Returns the integer codes and a mask of values that overflowed `fmt`
    (those are saturated).
    """
    v = np.rint(np.asarray(x, dtype=float) * 2.0**fmt.f)
    overflow = (v > fmt.max) | (v < fmt.min)
    return np.clip(v, fmt.min, fmt.max).astype(np.int64), overflow


def to_float(v, fmt):
    return np.asarray(v, dtype=float) / 2.0**fmt.f


def saturate(v, fmt):
    return np.clip(v, fmt.min, fmt.max)


def round_half_even(v, bits, biased=False):
    """Drop `bits` LSBs of the integers `v`, rounding half to even.

    With `biased`, half an LSB has already been added to `v`, as the HDL does
    at the feedback injection.
    """
    if bits == 0:
        return v
    if not biased:
        v = v + (np.int64(1) << (bits - 1))
    kept = v >> bits
    tie = (v & ((np.int64(1) << bits) - 1)) == 0
    return np.where(tie, kept & ~np.int64(1), kept)


def _check_widths(dp, nb, na):
    """The model uses int64; the HDL accumulators must fit in it."""
    ff = dp.x.width + dp.b.width + ceil(log2(nb))
    fb = max(dp.acc.width, dp.ff.width) + (dp.a.width if dp.a else 0) + ceil(log2(na + 1))
    if max(ff, fb) > 63:
        raise ValueError("datapath too wide for int64")


def run(dp, b, a, x):
    """Filter `x` with `P` coefficient sets; returns int64 outputs of shape (P, N).

    `b` (P, N_b') and `a` (P, N_a) are integer codes in `dp.b` and `dp.a`;
    `a` is None for the unity feedback tap.  `x` holds integer codes in `dp.x`
    with shape (N,) or (P, N).
    """
    b = np.atleast_2d(np.asarray(b, dtype=np.int64))
    P, nb = b.shape
    x = np.atleast_2d(np.asarray(x, dtype=np.int64))
    N = x.shape[1]
    na = 0 if a is None else np.atleast_2d(a).shape[1]
    _check_widths(dp, nb, na)

    # feedforward dot product at full precision, one round into the accumulator
    ff = np.zeros((P, N), dtype=np.int64)
    for k in range(nb):
        ff[:, k:] += b[:, k : k + 1] * x[:, : N - k]
    ff = saturate(round_half_even(ff, dp.x.f + dp.b.f - dp.ff.f), dp.ff)

    y = np.zeros((P, N), dtype=np.int64)
    if a is None:
        for n in range(N):
            s = ff[:, n] + (y[:, n - dp.J] if n >= dp.J else 0)
            y[:, n] = saturate(s, dp.acc)
    else:
        a = np.atleast_2d(np.asarray(a, dtype=np.int64))
        # The injected sample is aligned to the products, carries the rounding
        # bias, and is clamped to the feedback sum width less one bit; the sum
        # is widened when the shifted sample needs it.
        full = max(dp.acc.width + dp.a.width + ceil(log2(na + 1)), dp.ff.width + dp.a.f + 1)
        sat = Q(full - 1, 0)
        inj = saturate((ff << dp.a.f) + (np.int64(1) << (dp.a.f - 1)), sat)
        for n in range(N):
            s = inj[:, n].copy()
            for i in range(na):
                d = (i + 1) * dp.J
                if n >= d:
                    s += a[:, i] * y[:, n - d]
            y[:, n] = saturate(round_half_even(s, dp.a.f, biased=True), dp.acc)

    return saturate(round_half_even(y, dp.acc.f - dp.x.f), dp.x)


def run_fir(h_fmt, x_fmt, h, x):
    """FIR of `P` tap sets `h` (P, N_b) on `x`, both integer codes; the full
    sum is rounded once into the output format `x_fmt`.  Returns (P, N)."""
    h = np.atleast_2d(np.asarray(h, dtype=np.int64))
    x = np.atleast_2d(np.asarray(x, dtype=np.int64))
    P, nb = h.shape
    N = x.shape[1]
    if x_fmt.width + h_fmt.width + ceil(log2(nb)) > 63:
        raise ValueError("datapath too wide for int64")
    y = np.zeros((P, N), dtype=np.int64)
    for k in range(nb):
        y[:, k:] += h[:, k : k + 1] * x[:, : N - k]
    return saturate(round_half_even(y, h_fmt.f), x_fmt)


def run_float(dp, b, a, x):
    """The same filters in floating point: quantized coefficients, exact datapath."""
    b = np.atleast_2d(to_float(b, dp.b))
    P = b.shape[0]
    x = np.broadcast_to(np.atleast_2d(np.asarray(x, dtype=float)), (P, x.shape[-1]))
    y = np.empty_like(x)
    for p in range(P):
        na = 1 if a is None else len(a[p])
        den = np.zeros(1 + na * dp.J)
        den[0] = 1.0
        den[dp.J :: dp.J] = -1.0 if a is None else -to_float(a[p], dp.a)
        y[p] = lfilter(b[p], den, x[p])
    return y


==> anc/sim/hdl_check.py <==
"""Bit-exact comparison of fxp.run against the iir_ssr HDL under Verilator.

    COMMON_HDL=/path/to/common-hdl pytest hdl_check.py

Each of the three corrections is built with its Table I formats, both with
the feedforward word at the accumulator's width and at its wider width,
loaded with designed coefficients, driven with random samples, a step, and a
full-scale square wave, and its output compared sample by sample with the
model after removing the pipeline latency.
"""

import dataclasses
import os
from math import ceil, log2
from pathlib import Path

import cocotb
import numpy as np
import pytest
from cocotb.clock import Clock
from cocotb.triggers import ClockCycles, RisingEdge

import filters as f
from fxp import run

SSR = 2
CORRECTIONS = {
    "sos": (f.OSC, f.oscillation(62e6, 300e-9, 0.04, 0.3)),
    "tail": (f.TAIL, f.tail(-0.3, 60e-9)),
    "integrator": (f.DROOP, f.droop(18e-6)),
}
CASES = {}
for _name, (_dp, _c) in CORRECTIONS.items():
    CASES[_name + "_wide"] = (_dp, _c)
    CASES[_name + "_narrow"] = (dataclasses.replace(_dp, ff=_dp.acc), _c)
SOURCES = [
    "types_pkg.sv", "math_pkg.sv", "axis_if.sv", "round.sv", "skid_buffer.sv",
    "skid_buffer_axis.sv", "sdp_bram.sv", "sdp_bram_axis.sv", "fifo_sync_no_pkt.sv",
    "passthru_xfer.sv", "passthru_pkt.sv", "passthru.sv", "flow_control.sv", "pipe.sv",
    "zero_invalid.sv", "fir.sv", "dot_product.sv", "fir_ssr.sv", "combine.sv", "split.sv",
    "iir_feedback.sv", "iir_ssr.sv", "iir_ssr_tb/iir_ssr_wrapper.sv",
]


def hdl_parameters(dp, n_a):
    """iir_ssr_wrapper parameters realizing the formats of `dp`.

    The gain-bit parameters place the binary points: the feedforward round
    keeps I_ff + clog2(N_b') fewer bits than the full sum width, where I_ff
    counts the feedforward word's extra integer bits, and the feedback round
    drops I_a + clog2(N_a + 1) fewer.
    """
    unity = dp.a is None
    n_b = 1 + n_a + n_a * (dp.J - 1)
    return dict(
        AW=0 if unity else dp.a.width, BW=dp.b.width, XW=dp.x.width, OW=dp.x.width,
        N_A=n_a, SSR_FACTOR=SSR, ACCUM_WIDTH=dp.acc.width, FEEDFWD_WIDTH=dp.ff.width,
        N_B_BASE=1 + n_a,
        EN_RUNTIME_FEEDBACK_GAIN=0, EN_RUNTIME_FINAL_GAIN=0, EN_RUNTIME_FEEDFWD_GAIN=0,
        FEEDFWD_GAIN_BITS=dp.b.i + ceil(log2(n_b)) - (dp.ff.i - dp.acc.i),
        FEEDBACK_GAIN_BITS=0 if unity else dp.a.i + ceil(log2(n_a + 1)),
        FINAL_GAIN_BITS=0, A_UNITY=int(unity),
    )


def pack(values, width):
    word = 0
    for k, v in enumerate(values):
        word |= (int(v) & ((1 << width) - 1)) << (k * width)
    return word


def stimulus(dp, seed=0):
    """Random full-scale samples, a half-scale step, small random samples,
    then a full-scale square wave of period 2J."""
    rng = np.random.default_rng(seed)
    n = 600
    square = np.tile(np.concatenate([np.full(dp.J, dp.x.max), np.full(dp.J, dp.x.min)]), n // (2 * dp.J))
    return np.concatenate([
        rng.integers(dp.x.min, dp.x.max + 1, n),
        np.full(n, 1 << (dp.x.width - 2)),
        rng.integers(dp.x.min // 64, dp.x.max // 64, n),
        square,
    ]).astype(np.int64)


@cocotb.test()
async def compare(dut):
    dp, c = CASES[os.environ["CASE"]]
    d = f.design(c, dp)
    b_int, a_int = d.b, d.a
    assert len(dut.s_axis_coeff_tdata) == len(b_int) * dp.b.width + (0 if dp.a is None else len(a_int) * dp.a.width), \
        "the HDL's feedback delay J differs from the model's"
    word = pack(b_int, dp.b.width)
    if a_int is not None:
        word |= pack(a_int, dp.a.width) << (len(b_int) * dp.b.width)

    await cocotb.start(Clock(dut.CLK, 1, "ns").start())
    dut.m_axis_tready.value = 1
    dut.s_axis_tstrb.value = (1 << SSR) - 1
    dut.s_axis_tkeep.value = (1 << SSR) - 1
    dut.s_axis_tlast.value = 0
    dut.feedfwd_gain.value = 0
    dut.feedback_gain.value = 0
    dut.final_gain.value = 0
    dut.s_axis_tvalid.value = 1
    dut.s_axis_tdata.value = 0
    dut.s_axis_coeff_tdata.value = word
    dut.s_axis_coeff_tvalid.value = 0
    dut.RST.value = 1
    await ClockCycles(dut.CLK, 8)
    dut.RST.value = 0
    await ClockCycles(dut.CLK, 4)

    x = stimulus(dp)
    beats = [x[i : i + SSR] for i in range(0, len(x), SSR)] + [np.zeros(SSR, dtype=np.int64)] * 100
    outs = []
    dut.s_axis_coeff_tvalid.value = 1
    for k, beat in enumerate(beats):
        dut.s_axis_tdata.value = pack(beat, dp.x.width)
        await RisingEdge(dut.CLK)
        dut.s_axis_coeff_tvalid.value = 0
        if int(dut.m_axis_tvalid.value) == 1 and int(dut.m_axis_tready.value) == 1:
            word = dut.m_axis_tdata.value.to_unsigned()
            for w in range(SSR):
                v = (word >> (w * dp.x.width)) & ((1 << dp.x.width) - 1)
                outs.append(v - (1 << dp.x.width) if v >> (dp.x.width - 1) else v)
    hdl = np.array(outs)

    # the coefficient beat carries a zero sample pair ahead of the stimulus
    model = run(dp, b_int[None], None if a_int is None else a_int[None], x)[0]
    mismatches = []
    for lag in range(200):
        seg = hdl[lag : lag + len(model)]
        mismatches.append(np.count_nonzero(seg != model[: len(seg)]) + len(model) - len(seg))
    lag = int(np.argmin(mismatches))
    dut._log.info(f"lag {lag} samples, {mismatches[lag]} mismatches of {len(model)}")
    assert mismatches[lag] == 0


@pytest.mark.parametrize("case", list(CASES))
def test_hdl(case):
    from cocotb_tools.runner import get_runner

    hdl = Path(os.environ["COMMON_HDL"])
    dp, c = CASES[case]
    build = Path("build") / case
    build.mkdir(parents=True, exist_ok=True)
    runner = get_runner("verilator")
    runner.build(
        sources=[hdl / s for s in SOURCES],
        includes=[hdl],
        hdl_toplevel="iir_ssr_wrapper",
        build_dir=build,
        parameters=hdl_parameters(dp, len(c.poles)),
        timescale=("1ns", "1ps"),
        build_args=["--Wno-fatal"],
    )
    runner.test(
        hdl_toplevel="iir_ssr_wrapper", test_module="hdl_check", build_dir=build, test_dir=build,
        extra_env={"CASE": case},
    )


==> anc/sim/plots.py <==
"""Heat map of the second-order section's peak step response error over
(1/T_osc, tau), and its export for the paper's pgfplots figure:

    python plots.py results.npz [heatmap.png] [osc_error.dat]
"""

import sys

import matplotlib
import numpy as np

matplotlib.use("Agg")
import matplotlib.pyplot as plt  # noqa: E402


def worst_case(r, col="fixed"):
    """Grid of the worst case over phi and the sign of alpha_r, of the points
    in range on the 0.5 MHz frequency grid; a cell with no point in range,
    which happens only where Q < 3, is left as nan."""
    r = r[r["in_range"] & np.isclose(r["f_osc"] % 0.5e6, 0)]
    fs, taus = np.unique(r["f_osc"]), np.unique(r["tau"])
    z = np.full((len(taus), len(fs)), np.nan)
    for row in r:
        i, j = np.searchsorted(taus, row["tau"]), np.searchsorted(fs, row["f_osc"])
        z[i, j] = np.nanmax([z[i, j], row[col]])
    return fs, taus, z


def heatmap(r):
    """The nominal exclusion zones are shaded."""
    fs, taus, z = worst_case(r)
    fig, ax = plt.subplots(figsize=(6, 3.5))
    m = ax.pcolormesh(fs / 1e6, taus * 1e9, 100 * z, shading="nearest", cmap="viridis",
                      norm=matplotlib.colors.LogNorm())
    for notch in (62.5, 125):
        ax.axvspan(notch - 1, notch + 1, color="w", alpha=0.6, lw=0)
    ax.set(xlabel="1/T_osc (MHz)", ylabel="tau (ns)", yscale="log")
    fig.colorbar(m, ax=ax, label="peak step error (%)")
    fig.tight_layout()
    return fig


def export(r, path):
    """Rows of 1/T_osc (MHz), tau (ns), and error (%) for a pgfplots matrix
    plot, tau-major.  A cell with no point in range is written as the smallest
    error on the grid, so that a log color scale can be taken; the figure
    covers those cells with its hatched Q < 3 region."""
    fs, taus, z = worst_case(r)
    z = np.where(np.isnan(z), np.nanmin(z), z)
    with open(path, "w") as fh:
        fh.write("f tau err\n")
        for i, tau in enumerate(taus):
            for j, f_osc in enumerate(fs):
                fh.write(f"{f_osc / 1e6:.2f} {tau * 1e9:.4f} {100 * z[i, j]:.5f}\n")


if __name__ == "__main__":
    r = np.load(sys.argv[1])["sos"]
    heatmap(r).savefig(sys.argv[2] if len(sys.argv) > 2 else "heatmap.png", dpi=120)
    if len(sys.argv) > 3:
        export(r, sys.argv[3])


==> anc/sim/sweep.py <==
"""Sweep each correction over the parameter ranges of Table I and report the
peak step response error of the corrected line.

    python sweep.py integrator sos tail fir [--step 0.5] [--no-pole-correction]
                    [--tail-formats sos] [--out results.npz]

Each point records the peak error relative to the step from the bit-accurate
datapath (`fixed`) and from the same quantized coefficients in floating point
(`coef`), the paper's ||E||inf (`e_inf`), the peak of the feedforward output
for the step relative to full scale (`ff_peak`; the feedforward word
saturates at 2^(I_ff - 1)), and the range flags of Table I.

The FIR has no step response claim: random tap sets in the Q3.20 range are
run on full-scale random input, and each records the peak deviation of the
fixed-point output from the exact-coefficient double-precision output in
output LSBs (`err_lsb`), over the samples the output format can represent.
"""

import argparse

import numpy as np

import filters as f
from fxp import quantize, run_fir, to_float

GUARD_HZ = 1e6  # exclusion on either side of the notches of Table I

PULSE_S = 8e-6  # integrator horizon: a pulse longer than any flux pulse expected

# Default step amplitude relative to full scale and horizon in seconds.  The
# tail and sos settle within their runs.  The integrator's tau exceeds any
# pulse, so it runs over a fixed pulse duration, and its step is small
# because its output ramps as x0 (1 + t / tau).
SETUP = {
    "integrator": dict(dp=f.DROOP, build=f.droop, x0=0.1, horizon=lambda tau: PULSE_S),
    "sos": dict(dp=f.OSC, build=f.oscillation, x0=0.5, horizon=lambda tau: 8 * tau),
    "tail": dict(dp=f.TAIL, build=f.tail, x0=0.5, horizon=lambda tau: 8 * tau),
}
PARAMS = {"integrator": ("tau",), "sos": ("f_osc", "tau", "alpha_r", "phi"), "tail": ("alpha", "tau")}


def integrator_points():
    """A few short time constants and a dense set near the 67 us limit,
    where the rounding of 1 - rho must sample its full range."""
    return [(tau,) for tau in np.concatenate([[1e-6, 5e-6, 18e-6], np.linspace(55e-6, 67e-6, 49)])]


def sos_frequencies():
    """5 to 150 MHz in 0.25 MHz steps, refined beside each guard band."""
    fine = [n + s * np.linspace(GUARD_HZ, GUARD_HZ + 3e6, 61) for n in (62.5e6, 125e6) for s in (-1, 1)]
    fs = np.concatenate([np.arange(5e6, 150e6 + 1, 0.25e6), *fine])
    return np.unique(fs[(fs >= 5e6) & (fs <= 150e6)])


def sos_points():
    """The residue displacement is absolute, so only the largest |alpha_r| matters."""
    return [
        (f_osc, tau, alpha_r, phi)
        for f_osc in sos_frequencies()
        for tau in np.geomspace(30e-9, 300e-9, 16)
        for alpha_r in (-0.05, 0.05)
        for phi in np.linspace(0, 2 * np.pi, 24, endpoint=False)
    ]


def tail_points():
    return [(alpha, tau) for alpha in np.linspace(-0.4, 0.4, 81) for tau in np.geomspace(30e-9, 500e-9, 80)]


POINTS = {"integrator": integrator_points, "sos": sos_points, "tail": tail_points}


def conjugate_pair(c):
    """The poles of H form a conjugate pair inside the unit circle."""
    p = c.poles
    return c.g_num[0] > 0 and p[0].imag != 0 and abs(p[0]) < 1


def sos_in_range(c, dp):
    """The remaining conditions of Table I: Q >= 3, the pole angle and the
    mean of pole and zero angles outside the guard bands about m pi / J, and
    min |B'| large enough for the accumulator format."""
    theta = np.arccos(-c.g_den[1] / (2 * np.sqrt(c.g_den[2])))
    theta_p = abs(np.angle(c.poles[0]))
    step, guard = np.pi / dp.J, 2 * np.pi * GUARD_HZ * f.TS
    excluded = any(abs(x - np.round(x / step) * step) <= guard for x in (theta_p, (theta + theta_p) / 2))
    q = -theta / (2 * np.log(np.sqrt(c.g_den[2])))  # pi tau / T_osc
    return q >= 3 and not excluded and f.min_abs_b_prime(c, dp) >= 2.0 ** (dp.x.f - dp.acc.f)


def evaluate(cs, dp, ds, x0, n):
    """Metrics of a batch of designs over `n` samples; see the module docstring."""
    fixed, _ = f.corrected_steps(cs, dp, ds, x0, n, fixed_point=True)
    coef, x = f.corrected_steps(cs, dp, ds, x0, n, fixed_point=False)
    return [
        dict(fixed=np.abs(fixed[i] / x - 1).max(), coef=np.abs(coef[i] / x - 1).max(),
             e_inf=f.residual_error(c, dp, d), ff_peak=x0 * np.abs(np.cumsum(to_float(d.b, dp.b))).max(),
             overflow=d.overflow, unstable=d.unstable)
        for i, (c, d) in enumerate(zip(cs, ds))
    ]


def run(name, pole_correction=True, dp=None, x0=None, batch=2048):
    """Sweep filter `name`; returns a structured array with one row per point.

    Biquad points whose poles are not a conjugate pair inside the unit circle
    are skipped.  Points are batched in order of tau, each batch running over
    the horizon of its longest tau.
    """
    setup = SETUP[name]
    dp = dp or setup["dp"]
    x0 = setup["x0"] if x0 is None else x0
    i_tau = PARAMS[name].index("tau")
    points = [(p, setup["build"](*p)) for p in sorted(POINTS[name](), key=lambda p: p[i_tau])]
    if name == "sos":
        points = [(p, c) for p, c in points if conjugate_pair(c)]
    rows = []
    for i in range(0, len(points), batch):
        chunk = points[i : i + batch]
        cs = [c for _, c in chunk]
        ds = [f.design(c, dp, pole_correction) for c in cs]
        n = int(round(setup["horizon"](chunk[-1][0][i_tau]) / f.TS))
        for (p, c), row in zip(chunk, evaluate(cs, dp, ds, x0, n)):
            in_range = sos_in_range(c, dp) if name == "sos" else True
            rows.append((*p, in_range, *row.values()))
    names = [*PARAMS[name], "in_range", "fixed", "coef", "e_inf", "ff_peak", "overflow", "unstable"]
    return np.array(rows, dtype=[(k, bool if k in ("in_range", "overflow", "unstable") else float) for k in names])


def fir_sweep(n_sets=2000, n_samples=4096, seed=0):
    """Random tap sets, uniform within a per-set magnitude that is log-uniform
    from 2^-6 to the Q3.20 range, on full-scale uniform random input."""
    rng = np.random.default_rng(seed)
    scale = 2.0 ** rng.uniform(-6, 2, n_sets)
    h = rng.uniform(-1, 1, (n_sets, f.FIR_TAPS)) * scale[:, None]
    h_int, overflow = quantize(h, f.FIR_H)
    x_int, _ = quantize(rng.uniform(-1, 1, n_samples), f.FIR_X)
    x = to_float(x_int, f.FIR_X)
    exact = np.stack([np.convolve(hp, x)[:n_samples] for hp in h])
    fixed = to_float(run_fir(f.FIR_H, f.FIR_X, h_int, x_int), f.FIR_X)
    unclipped = (exact >= f.FIR_X.min * 2.0**-f.FIR_X.f) & (exact <= f.FIR_X.max * 2.0**-f.FIR_X.f)
    err = np.where(unclipped, np.abs(fixed - exact), 0.0).max(axis=1) * 2.0**f.FIR_X.f
    rows = list(zip(scale, err, unclipped.mean(axis=1), overflow.any(axis=1)))
    return np.array(rows, dtype=[("scale", float), ("err_lsb", float), ("unclipped", float), ("overflow", bool)])


def report(name, r):
    if name == "fir":
        k = np.argmax(r["err_lsb"])
        print(f"fir: max output error {r['err_lsb'][k]:.3f} LSB at tap scale {r['scale'][k]:.3g}, "
              f"{len(r)} tap sets, {r['overflow'].sum()} coefficient overflows")
        return

    def line(label, rows):
        for col in ("fixed", "coef", "e_inf"):
            k = np.argmax(rows[col])
            at = ", ".join(f"{p}={rows[k][p]:.4g}" for p in PARAMS[name])
            print(f"{name}, {label}: max {col} {100 * rows[k][col]:.4f}% at {at}")
        print(f"{name}, {label}: {len(rows)} points, peak feedforward output {rows['ff_peak'].max():.3f} of full scale")

    line("in range", r[r["in_range"]])
    if not r["in_range"].all():
        line("out of range", r[~r["in_range"]])
    print(f"{name}: {r['overflow'].sum()} coefficient overflows, {r['unstable'].sum()} unstable")


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("filters", nargs="+", choices=[*SETUP, "fir"])
    ap.add_argument("--step", type=float, help="step amplitude relative to full scale")
    ap.add_argument("--no-pole-correction", action="store_true", help="form B' from the exact poles")
    ap.add_argument("--tail-formats", choices=("tail", "sos"), default="tail", help="datapath formats for the tail")
    ap.add_argument("--out", help="save the per-point results (npz)")
    args = ap.parse_args()
    results = {}
    for name in args.filters:
        dp = f.OSC if name == "tail" and args.tail_formats == "sos" else None
        results[name] = fir_sweep() if name == "fir" else run(name, not args.no_pole_correction, dp, args.step)
        report(name, results[name])
    if args.out:
        np.savez(args.out, **results)


if __name__ == "__main__":
    main()


==> anc/sim/test_transform.py <==
"""pytest checks of the transformation and quantization: pytest test_transform.py"""

import numpy as np
import pytest

import filters as f
import sweep
from fxp import Q, Datapath, quantize

RNG = np.random.default_rng(1)


def random_corrections():
    cs = [f.droop(RNG.uniform(1e-6, 67e-6)) for _ in range(5)]
    cs += [f.tail(RNG.uniform(-0.4, 0.4), RNG.uniform(30e-9, 500e-9)) for _ in range(5)]
    while len(cs) < 15:
        c = f.oscillation(RNG.uniform(5e6, 150e6), RNG.uniform(30e-9, 300e-9), RNG.uniform(-0.05, 0.05), RNG.uniform(0, 2 * np.pi))
        if sweep.conjugate_pair(c):
            cs.append(c)
    return cs


@pytest.mark.parametrize("c", random_corrections())
def test_transform_identity(c):
    """B'(z) A(z) = B(z) A'(z)."""
    J = 4 if len(c.poles) == 1 and c.poles[0] == 1 else 8
    a = f.transformed_feedback(c.poles, J)
    a_prime = np.zeros(1 + len(a) * J)
    a_prime[0], a_prime[J::J] = 1.0, -a
    b_prime = f.transformed_feedforward(c.b, c.poles, J)
    lhs, rhs = np.convolve(b_prime, c.g_num / c.g_num[0]), np.convolve(c.b, a_prime)
    assert np.abs(lhs - rhs).max() < 1e-12


@pytest.mark.parametrize("c", random_corrections())
def test_unquantized(c):
    """Wide formats leave a step error below 1e-9."""
    if len(c.poles) == 1 and c.poles[0] == 1:
        dp, x0, n = Datapath(Q(1, 15), Q(2, 60), Q(1, 29), None, 4), 0.1, 5000
    else:
        dp, x0, n = Datapath(Q(1, 15), Q(3, 58), Q(1, 26), Q(2, 60), 8), 0.25, 5000
    d = f.design(c, dp)
    s, x = f.corrected_steps([c], dp, [d], x0, n, fixed_point=False)
    assert np.abs(s / x - 1).max() < 1e-9


def test_integrator_anchor():
    """Measured error within 10% of the first-order prediction at 18 us and
    at most 0.1% at 67 us."""
    dp = f.DROOP
    for tau, limit in ((18e-6, None), (67e-6, 1.03e-3)):
        c = f.droop(tau)
        d = f.design(c, dp)
        s, x = f.corrected_steps([c], dp, [d], 0.1, int(5 * tau / f.TS), fixed_point=False)
        rho, rho_hat = -c.g_den[1], 1 - d.b[1] / 2.0**dp.b.f
        predicted = abs(rho_hat - rho) / (rho * -np.log(rho))
        measured = np.abs(s / x - 1).max()
        assert abs(measured / predicted - 1) < 0.1
        if limit:
            assert measured <= limit


def test_quantizer():
    v, over = quantize(np.array([2.5, 3.5, -2.5, 100.0, -100.0]) / 4, Q(3, 2))
    assert list(v) == [2, 4, -2, 15, -16]
    assert list(over) == [False, False, False, True, True]


def test_sos_a_prime():
    """A' from the pole pair matches numpy.poly of p_i^J."""
    c = f.oscillation(80e6, 120e-9, 0.04, 0.3)
    a = f.transformed_feedback(c.poles, 8)
    assert np.abs(np.poly(c.poles**8).real - np.array([1.0, -a[0], -a[1]])).max() < 1e-12

